The Tree-Forest Ratio

The number of rooted spanning forests divided by the number of spanning rooted trees in a graph G with Kirchhoff matrix K is the spectral quantity tau(G)= det(1+K)/det(K) of G by the matrix tree and matrix forest theorems. We prove that that under Barycentric refinements, the tree index T(G)=log(det(K))/n and forest index F(G)=log(det(1+K))/n and so the tree-forest index i=F-G=log(tau(G))/n converge to numbers that only depend on the size of the maximal clique in the graph. In the 1-dimensional case, all numbers are known: T(G)=0, F(G)=i(G) =2 log(phi), where phi is the golden ratio. The convergent proof uses the Barycentral limit theorem assuring the Kirchhoff spectrum converges weakly to a measure dk on the positive real axis that only depends on dimension of G. Trees and forests indices are potential values i = U(-1)-U(0) for the subharmonic function U(z)=int_R log|x-z| dk(x) defined by the Riesz measure dk=Delta U which only depends on the dimension of G. The potential U(z) is defined for all z away from the support of dk and finite at z=0. Convergence follows from the tail estimate k[x,infty] < C exp(-a x) where the decay rate a only depends on the maximal dimension. With the normalized zeta function zeta(s) = (1/n) sum_k lambda_k^-s, we have for all finite graphs of maximal dimension larger than 1 the identity i(G) = sum_t (-1)^(s+1) zeta(s)/s. The limiting zeta function zeta(s) = int_R x^(-s) dk(x) is analytic in s for s<0. The Hurwitz spectral zeta function zeta_z(s)=U_s(z) = int_R (x-z)^(-s) dk(x) complements U(z) = int_R log(x-z) dk(x) and is analytic for z in C - R^+ and for fixed z in C-R^+ is an entire function in s in C.

==> figures/graph.m <==
T3[s_]:=Module[{v=VertexList[s]},Union[Partition[Flatten[Union[
   Table[z=EdgeList[Subgraph[s,Complement[VertexList[
   NeighborhoodGraph[s,v[[k]]]],{v[[k]]}]]];
   Table[Sort[{v[[k]],z[[j,1]],z[[j,2]]}],{j,Length[z]}],{k,Length[v]}]]],3]]];
T2[s_]:=Module[{e=EdgeList[s]},Table[Sort[{e[[k,1]],e[[k,2]]}],{k,Length[e]}]];
L1[s_]:=Module[{v=VertexList[s]},Table[{v[[k]]},{k,Length[v]}]];
Whitney2D[s_]:=Sort[Map[Sort,Union[T3[s],T2[s],L1[s]]]];
GraphFromComplex[G_] := Module[{n = Length[G], v, e}, e = {};
   Do[x=Sort[G[[k]]]; If[Length[x]==3,e=Union[e,{x->{x[[1]]},
      x->{x[[2]]},x->{x[[3]]},x->Sort[{x[[1]],x[[2]]}],
      x->Sort[{x[[1]],x[[3]]}],x->Sort[{x[[2]],x[[3]]}]}]];
    If[Length[x]==2,e=Union[e,{x->{x[[1]]},x->{x[[2]]}}]],{k,Length[G]}];
   rules = Table[G[[k]]->k,{k,n}]; UndirectedGraph[Graph[e /. rules]]];
Barycentric2D[s_]:=GraphFromComplex[Whitney2D[s]];
Barycentric2D[s_,k_]:=Module[{s1=s},Do[s1=Barycentric2D[s1],{k}];s1];
S=GraphPlot[Barycentric2D[CompleteGraph[3],5]];
Export["graph5.pdf",S,"PDF"]



==> figures/output.m <==
T3[s_]:=Module[{v=VertexList[s]},Union[Partition[Flatten[Union[
   Table[z=EdgeList[Subgraph[s,Complement[VertexList[
   NeighborhoodGraph[s,v[[k]]]],{v[[k]]}]]];
   Table[Sort[{v[[k]],z[[j,1]],z[[j,2]]}],{j,Length[z]}],{k,Length[v]}]]],3]]];
T2[s_]:=Module[{e=EdgeList[s]},Table[Sort[{e[[k,1]],e[[k,2]]}],{k,Length[e]}]];
L1[s_]:=Module[{v=VertexList[s]},Table[{v[[k]]},{k,Length[v]}]];
Whitney2D[s_]:=Sort[Map[Sort,Union[T3[s],T2[s],L1[s]]]];
GraphFromComplex[G_] := Module[{n = Length[G], v, e}, e = {};
   Do[x=Sort[G[[k]]]; If[Length[x]==3,e=Union[e,{x->{x[[1]]},
      x->{x[[2]]},x->{x[[3]]},x->Sort[{x[[1]],x[[2]]}],
      x->Sort[{x[[1]],x[[3]]}],x->Sort[{x[[2]],x[[3]]}]}]];
    If[Length[x]==2,e=Union[e,{x->{x[[1]]},x->{x[[2]]}}]],{k,Length[G]}];
   rules = Table[G[[k]]->k,{k,n}]; UndirectedGraph[Graph[e /. rules]]];
Barycentric2D[s_]:=GraphFromComplex[Whitney2D[s]];
Barycentric2D[s_,k_]:=Module[{s1=s},Do[s1=Barycentric2D[s1],{k}];s1];
s=Barycentric2D[CompleteGraph[3],6];
L=Sort[Eigenvalues[1.0*KirchhoffMatrix[s]]];
U[z_]:=Sum[Log[Abs[z-L[[k]]]],{k,Length[L]}]/Length[L];
V[x_]:=Sum[If[L[[k]]<x,1,0],{k,Length[L]}]/Length[L];
f[x_] := {Red,PointSize[0.001],Point[{x,0}]};
W = Graphics[Map[f,L], PlotRange->{{-1,10}, {-1,7}}];
S=Show[{W,Plot[{3*U[x],6*V[x]},{x,-2,10},PlotPoints ->1200]}];
Export["output.pdf",S,"PDF"]


